Fighter Jet Navigation and Combat using Deep Reinforcement Learning with Explainable AI

This paper presents the development of an Artificial Intelligence (AI) based fighter jet agent within a customized Pygame simulation environment, designed to solve multi-objective tasks via deep reinforcement learning (DRL). The jet's primary objectives include efficiently navigating the environment, reaching a target, and selectively engaging or evading an enemy. A reward function balances these goals while optimized hyperparameters enhance learning efficiency. Results show more than 80\% task completion rate, demonstrating effective decision-making. To enhance transparency, the jet's action choices are analyzed by comparing the rewards of the actual chosen action (factual action) with those of alternate actions (counterfactual actions), providing insights into the decision-making rationale. This study illustrates DRL's potential for multi-objective problem-solving with explainable AI. Project page is available at: \href{https://github.com/swatikar95/Autonomous-Fighter-Jet-Navigation-and-Combat}{Project GitHub Link}.

==> Figures/action_counts/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "# Read the data\n",
    "df = pd.read_csv('action_counts.csv')\n",
    "\n",
    "# Create the bar plot\n",
    "plt.figure(figsize=(5, 3))\n",
    "bars = plt.bar(df['Action'], df['Count'])\n",
    "\n",
    "# Add value labels on top of each bar\n",
    "for bar in bars:\n",
    "    height = bar.get_height()\n",
    "    plt.text(bar.get_x() + bar.get_width()/2., height,\n",
    "             f'{int(height)}',\n",
    "             ha='center', va='bottom')\n",
    "\n",
    "# Customize the plot\n",
    "# plt.title('Distribution of Chosen Actions')\n",
    "plt.xlabel('Actions')\n",
    "plt.ylabel('Count')\n",
    "\n",
    "# Rotate x-axis labels for better readability\n",
    "plt.xticks(rotation=45, ha='right')\n",
    "\n",
    "# Set y-axis limit to leave space for labels\n",
    "plt.ylim(0, max(df['Count']) * 1.1)\n",
    "\n",
    "# Make the bars blue like in the example\n",
    "for bar in bars:\n",
    "    bar.set_color('#1f77b4')  # Standard matplotlib blue color\n",
    "\n",
    "# Adjust layout to prevent label cutoff\n",
    "plt.tight_layout()\n",
    "plt.savefig('output.png', dpi=300, bbox_inches='tight')\n",
    "# Display the plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Read the CSV file\n",
    "df = pd.read_csv('action_counts.csv')\n",
    "\n",
    "plt.figure(figsize=(5, 3))  # Compact figure size\n",
    "\n",
    "actions = df['Action'].values\n",
    "counts = df['Count'].values\n",
    "\n",
    "x = np.arange(len(actions))\n",
    "width = 0.5  # Adjust bar width as needed\n",
    "\n",
    "# Create bars\n",
    "bars = plt.bar(x, counts, width, color='#4C72B0')  # Use the same blue color as in the template\n",
    "\n",
    "# Add value labels with rotation and adjusted positioning\n",
    "for i, count in enumerate(counts):\n",
    "    plt.text(i, count + max(counts) * 0.02, f'{int(count)}', ha='center', va='bottom', fontsize=8, color='black', rotation=0)\n",
    "\n",
    "plt.xlabel('Actions', fontsize=10, fontweight='bold')\n",
    "plt.ylabel('Count', fontsize=10, fontweight='bold')\n",
    "\n",
    "# Set y-axis ticks with larger intervals\n",
    "ymin, ymax = plt.ylim()\n",
    "plt.ylim(ymin, ymax * 1.1)  # Add padding to y-axis\n",
    "y_ticks = np.arange(0, int(ymax * 1.1), max(counts) // 5)  # Create ticks dynamically\n",
    "plt.yticks(y_ticks, fontsize=10)\n",
    "\n",
    "# Format y-axis labels with commas for thousands\n",
    "plt.gca().yaxis.set_major_formatter(plt.FuncFormatter(lambda x, p: format(int(x), ',')))\n",
    "\n",
    "plt.xticks(x, actions, rotation=20, ha='right', fontsize=10)\n",
    "\n",
    "# Add grid lines for better readability\n",
    "plt.grid(True, axis='y', linestyle='--', alpha=0.7)\n",
    "\n",
    "# Tight layout to minimize whitespace\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the figure\n",
    "plt.savefig('action_counts_compact.png', dpi=300, bbox_inches='tight')\n",
    "plt.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/epsilon/epsilon_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeoAAAEiCAYAAAA21pHjAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAABT/UlEQVR4nO3deVhU1f8H8PedGUBEhURUFESwFNwQwT0y97SfpS1q9hU16SupqZiZS5mYZZqammF+cysXXHIro5Tc92RzA9JEJUJUMAERgZl7fn/cZmAEdA7MzJ0ZPq/n4XmcwyznvO+VM/fec88RGGMMhBBCCLFICrkrQAghhJCKUUdNCCGEWDDqqAkhhBALRh01IYQQYsGooyaEEEIsGHXUhBBCiAWjjpoQQgixYNRRE0IIIRZMJXcF5CCKIjIyMlC7dm0IgiB3dQghhFQzjDHk5eWhUaNGUCgef8xcLTvqjIwMeHp6yl0NQggh1dxff/0FDw+Pxz6nWnbUtWvXBiAFVKdOnSq9l1qtRkJCAgICAqBSVcs4uVBefCgvPpQXH8qLjzHzys3Nhaenp64/epxquWW0p7vr1KlT5Y5ao9GgUaNGcHZ2hlKpNEb1bBrlxYfy4kN58aG8+JgiL0MuvwrVcVGO3NxcODs7Iycnp8odNSGEEMKLpx+iUd9VJIoi0tPTIYqi3FWxCpQXH8qLD+XFh/LiI1desnfUR48excCBA9GoUSMIgoDdu3c/8TVHjhxBYGAgatSoAR8fH3zzzTemr2gFaEfnQ3nxobz4UF58KC8+1bajzs/Ph7+/P1asWGHQ869du4YBAwYgODgYCQkJmDlzJiZOnIgdO3aYuKaEEEKI+ck+mKx///7o37+/wc//5ptv0KRJEyxduhQA4Ofnh9jYWCxatAivvvqqiWpZMVEE8vNl/75DCCHERsneUfM6deoU+vbtq1fWr18/rFmzBsXFxbCzsyvzmsLCQhQWFuoe5+bmApCG2qvVagCAQqGAQqGAKIp6pzW05RqNBqXH3WnLly4VsGJFO2zZwtCxoxpKpRKCIOjeV0s7QlCj0RhUrlKpwBjTKxcEAUqlskwdKyqvbJseLTdmmwRBgKurK0RRhFqttok2mXo7lc7LVtpkqu0kCALq1aunl5e1t8mU2wkA3NzcAECvPtbcJlNuJ1EUUa9ePa62VtQmHlbXUWdmZqJBgwZ6ZQ0aNIBarUZWVhbc3d3LvGb+/PmIiIgoU56QkAAnJycA0s7arFkzXLt2DXfu3NE9x8PDAx4eHrh8+TJycnJ05T4+PkhLq49ZswSo1fZ47jkR77zzFyIinFG3rgsSEhL0Nkzbtm1hb2+P2NhYvToEBQWhqKgI58+f15UplUp06NABOTk5SElJ0ZU7OjrC398fWVlZSE1N1ZU7OzvDz88PGRkZSE9P15VXpk3169fHxYsXUVBQoCv39fWFi4tx2pSXl4fs7GxkZ2fbTJtMvZ3UajXi4+Ntqk2m3E6NGjXSy8sW2mTq7XT16lWba5MptxNjrMpt8vb2hqEs6vYsQRCwa9cuDBo0qMLnNG/eHKNHj8aMGTN0ZSdOnMCzzz6LmzdvomHDhmVeU94RtaenJ7Kzs3XD4ivzLSwtTYE33hBx+nTJqe9+/Ri++06Aq6ttf7OsbJs0Gg1SU1Ph5eUFhUJhE20y5XYCgKtXr+rysoU2mfqI+tq1a2jSpInetIzW3CZTH1HfuHEDXl5eemXW3CZTH1GnpaXB29sbj3advG3Kz883+PYsqzuibtiwITIzM/XKbt++DZVKBVdX13Jf4+DgAAcHhzLlKpWqzOwy2o32qPJubm/aFDh4UERY2E1s2NAIjAnYt0+Avz+wYYMKffqUrUtFs9mUVy4IQrnlFdWRt7yiG/YrKuepe0XljDFkZ2fD29tb7/fW3CZTbie1Wl1uXoD1tgkw3XbSnllr2rRpmd9Za5seV17VNqnVaty5cwdeXl7lvo81tulJ5VVp0+P2r/Ker1VRmwxldaOgunTpgpiYGL2y/fv3IygoqNzr06ZmZwe8885f+PVXEdqD+Vu3gH79gBkzgOJis1eJEEKIDZG9o75//z4SExORmJgIQLr9KjExEWlpaQCAGTNmICQkRPf8sLAw3LhxA1OmTEFycjLWrl2LNWvWYOrUqXJUX6dnT4Zz5wDtAHbGgM8/B557Drh2TdaqEUIIsWKyd9SxsbEICAhAQEAAAGDKlCkICAjA7NmzAQA3b97UddoA4O3tjejoaBw+fBjt2rXDJ598guXLl8tyaxYgnV7x8PCAQqFA/frA3r3AokXSkTYAnD4NtGsHbNsmS/UsTum8yJNRXnwoLz6UFx+58rKowWTmYo65vmNjgWHDgKtXS8refhtYuhSoWdMkH0kIIcRK0FzfZqTRaJCcnFxmpF9QEBAfDwwfXlL27bdAhw7AhQtmrqQFqSgvUj7Kiw/lxYfy4iNXXtRRVxFjDDk5OWWG6gNAnTrAxo3AunUlR9FJSUDHjsDKldJ17OrmcXmRsigvPpQXH8qLj1x5UUdtYoIAjBolHV23ayeVPXwIjBsHvPYa8M8/ctaOEEKIpaOO2kxatABOnQImTiwp27lT6rxPnJCtWoQQQiwcddRVpFAo4OPjY9AowBo1gGXLgD17gLp1pbK0NKB7d2DePKA6XCbiyYtQXrwoLz6UFx+58qJR3yYa9f0k6enAm28CR4+WlPXoIV3TbtRIlioRQggxExr1bUYajQbnzp3jHgXo4QEcPAhERADaL2eHDgH+/sDPP5ugohaisnlVV5QXH8qLD+XFR668qKOuIsYYCgoKKjUKUKkEZs+WOmgPD6ksKwv4v/8DwsOBUuuI2Iyq5FUdUV58KC8+lBcfufKijtoCPPcckJgIvPxySdnSpUDXrsCVK3LVihBCiCWgjtpCuLoCu3YBK1YA2oW+4uOB9u2BDRvkrRshhBD5UEddRUqlEr6+vhUukcZDEIDx44EzZ6TbuQDg/n0gJET6ycur8kfIzph5VQeUFx/Kiw/lxUeuvKijriJBEODi4gJBEIz2nv7+QFwc8NZbJWUbNgCBgdJRtjUzRV62jPLiQ3nxobz4yJUXddRVpFarcfbsWajVaqO+r5MTsGYNsHkzULu2VHblCtC5s3T92lrHfpgqL1tFefGhvPhQXnzkyos6aiMw5VD9N94AEhKkxTwAoLhYGhE+cCBw547JPtak6FYQPpQXH8qLD+XFR468qKO2As2aAcePA++/X1L288/SKfJDh+SrFyGEENOjjtpK2NsDCxcCv/4K1K8vld28CfTqBXz0EUBnrgghxDbRFKJVnEJUewO8o6Oj2QYYZGYCI0YAv/1WUtatm3Q9u0kTs1Sh0uTIy5pRXnwoLz6UFx9j5kVTiJqZvb29WT+vYUNg3z7g888BlUoqO3FCOhW+c6dZq1Ip5s7L2lFefCgvPpQXHznyoo66ijQaDWJjY80/96sC+OAD4NgxoGlTqezePeDVV6W1rgsKzFodg8mVl7WivPhQXnwoLz6y/b0366cRo+vcWRoVPmRISdnKlUCnTkBSknz1IoQQYhzUUdsAFxdgyxbg228BR0ep7MIFICgIWL3aeu+5JoQQQh21zRAEIDQUiI0FWreWygoKgLffBoYNA3Jy5K0fIYSQyqFR30YY9a3RaKBUKi1m1GRBAfDee9IpcK2mTYGoKOlUuZwsMS9LRnnxobz4UF58jJkXjfo2s6KiIrmroMfREYiMBHbskE6LA8D160BwMLBgASCKctbO8vKydJQXH8qLD+XFR468qKOuIo1Gg/Pnz1vkqMlXXpHWue7WTXqsVgPTpwMvvCDdiy0HS87LElFefCgvPpQXH7nyoo7axnl5AYcPAx9+KF3HBoCYGOme6337ZK0aIYQQA1BHXQ2oVMAnnwAHDgCNGkllt29LR9bTpgF05osQQiwXddRGYC2LrvfoIZ0Kf/HFkrIvvgCefRZITTVfPawlL0tBefGhvPhQXnzkyItGfVdx1Lc1YgxYtkw6mi4ulspq1wZWrZKW1SSEEGJaJh/1XVhYiFWrVuGNN95Anz59cOXKFQDAnj17kGrOQzMLwBjDvXv3YE3fdwQBmDwZOH0aeOYZqSwvDxg+HBgzBsjPN91nW2NecqK8+FBefCgvPnLlxd1RZ2VlISgoCO+88w6OHDmCgwcPIi8vDwCwe/duLFq0yOiVtGQajQYpKSlWOWqyfXsgLk5aiUtr7VppRrNz50zzmdaclxwoLz6UFx/Ki49ceXF31NOmTcO9e/cQGxuLtLQ0vW8WPXr0wJEjR4xaQWJatWsD338v/Tg5SWUpKdJc4StW0PSjhBAiN+6Oeu/evZg7dy7at29fZmYWDw8PpKenc1ciMjIS3t7eqFGjBgIDA3Hs2LHHPn/Tpk3w9/dHzZo14e7ujtGjRyM7O5v7c0mJESOkxT3at5ceFxYC774LDB4M3L0rb90IIaQ64+6oc3Nz4eXlVe7viouLoVarud5v69atmDx5MmbNmoWEhAQEBwejf//+SEtLK/f5x48fR0hICMaMGYNLly5h+/btOHv2LEJDQ3mbYhSCINjMouvPPAOcPCldv9bas0e65/oJ350MZkt5mQPlxYfy4kN58ZErL+6O2tvbG6dOnSr3d7///jtatGjB9X5LlizBmDFjEBoaCj8/PyxduhSenp5YWXqi6lJOnz6Npk2bYuLEifD29sazzz6LsWPHIjY2lrcpRqFUKuHv728ztzg4OABffgns3QvUqyeVpacDzz8PREQAVb00Y2t5mRrlxYfy4kN58ZErL+6O+s0338SCBQuwZ88e3fVpQRBw9uxZLFu2DCNKj0x6gqKiIsTFxaFv37565X379sXJkyfLfU3Xrl2Rnp6O6OhoMMZw69Yt/PDDD3ix9M3BZiSKIm7fvg1R7gm0jezFF6UBZT16SI9FEZgzB+jVS+q4K8tW8zIVyosP5cWH8uIjV14q3hd88MEHOHHiBAYPHoynnnoKANCvXz9kZ2fjhRdewKRJkwx+r6ysLGg0GjRo0ECvvEGDBsisYDLqrl27YtOmTRg6dCgePnwItVqNl156CV999VWFn1NYWIjCwkLd49zcXACAWq3WnapXKBRQKBQQRVFvI2jLNRqN3sA5bXlxcTGuXr0KZ2dnKJVK3aoqj14C0H4De3S0YEXlKpVKt1KLliAIUCqVZepYUXll26Qtr18f+OUX4IsvlJgzR4BGAxw5Avj7M6xeLWLQIAV3mzQajV5e5m5T6Tpaw3YSRVEvL1tokym3E2OsTF7W3iZTbidRFJGamgoXFxcoFCXHbdbcJlNuJ+3fr6eeeqpMZ83bJh7cHbWdnR2io6OxdetW/Pzzz7h16xbq1auH//u//8OwYcP0NrahHq00Y6zChiQlJWHixImYPXs2+vXrh5s3b+L9999HWFgY1qxZU+5r5s+fj4iIiDLlCQkJcPp3qLObmxuaNWuGa9eu4c6dO7rneHh4wMPDA5cvX0ZOqUWdfXx8UL9+fSQlJeHevXuIj4+HIAjw9fWFi4sLEhIS9DZM27ZtYW9vX+YUfVBQEIqKinD+/HldmVKpRIcOHZCTk4OUlBRduaOjI/z9/ZGVlaV3v7qzszP8/PyQkZGhN5ivsm26ePEiCgoKdOUTJviiRw8XvPZaITIzHXD3roBXXlHinXeKsXChgIsXDW9Tbm6uXl5ytclatlPDhg2Rn5+vy8sW2mTK7RQQEABRFPXysvY2mXI7ubq6AgBu3LihNyDXmttkyu3EGNN9AUhISKhSm7y9vWEoWWcmKyoqQs2aNbF9+3YMHjxYVz5p0iQkJiaWe6vXiBEj8PDhQ2zfvl1Xdvz4cQQHByMjIwPu7u5lXlPeEbWnpyeys7N1M8JU9ltYYWEh4uPj0b59e5s7oi5dR0EQcOeOGmPHKrBrV8mXsXbtGDZu1KD00ITHtam4uBixsbG6vORuk6VvJ1EUcfbsWV1ettAmUx9Rl96/bKFNpj6i1v79oiNqw46o4+PjERQUVOZgkrdN+fn5Bs9Mxn1ErVQqcerUKXTs2LHM7+Li4tCxY0eDbwa3t7dHYGAgYmJi9DrqmJgYvPzyy+W+5sGDB1Cp9KutDaii7xwODg5wcHAoU65Sqcq8l3ajPaqiwQMqlQouLi5QqVRl/jBU9HxDywVBKLe8ojryllfUporK3dxU2LFDmmp08mTpFq7ERAGdOqmwYgUwcmTJCl0VtUmhUJSbl1xtsvTtxBgrNy/AetsEmG47aTSaCvOy1jY9rryqbdJoNHqX7QytuyW36UnlVWmTIAi6ywQ8GVTUJkNxn6d+3AG4KIrc596nTJmC1atXY+3atUhOTkZ4eDjS0tIQFhYGAJgxYwZCQkJ0zx84cCB27tyJlStXIjU1FSdOnMDEiRPRsWNHNNIuDWVGSqUSfn5+1WbUpCAAYWHA2bOAn59Ulp8PjB4N/Oc/wL+X/ytU3fKqKsqLD+XFh/LiI1delZrru6LOOC4uDs7OzlzvNXToUCxduhRz585Fu3btcPToUURHR+vu1b5586bePdWjRo3CkiVLsGLFCrRu3Rqvv/46WrRogZ07d1amKVUmiiLS09Or3ajJNm2A2Fjg7bdLyjZvliZMedydctU1r8qivPhQXnwoLz5y5WXQNeply5Zh2bJlAKRBBw0bNixzKrmgoAC3b9/Ga6+9hq1bt5qmtkZizNWz1Go1YmNjERQUVKVTG9Zs2zapw9YeTdvZAfPnA+HhwKNnnigvPpQXH8qLD+XFx5h58fRDBn1S/fr10apVKwDA9evX4ePjAxcXF73nODg4oE2bNly3ZxHbMGQI0KGDtETmmTPS0plTpwK//QZ89x1Qv77cNSSEEOtlUEf9xhtv4I1/Fyru0aMHVq5cCV9fX5NWjFgXb2/g2DFg9mxgwQJpMY9ff5WmH924UZoohRBCCD/ua9SHDh2iTroUhUIBNze3St0/bmu0p7z37QO0c9hkZgJ9+gAzZ0pH2pQXH8qLD+XFh/LiI1delb6POicnB5cvX9a7QVzrueeeq3LFTMmY16hJ+W7dkm7X2revpKxzZyAqCmjaVLZqEUKIReDph7i/FqjVaoSGhsLNzQ2dO3dGjx49yvxUJ9opHmnUpL4GDYDoaOCLLwDtmIvTp6UJUr76KpPyMhDtX3woLz6UFx+58uLuqL/88kv89NNPWLt2LRhjWLFiBVatWoWgoCA888wz+OWXX0xRT4sliiLu3LlDO3o5FAppUNmJE4CPj1SWkyNg4sSGGDsWePBA3vpZA9q/+FBefCgvPnLlxd1Rb9iwAbNmzdINLuvUqRNCQ0Nx5swZeHl54dChQ0avJLFuHTsCCQnSqHCt1asV6NgRuHhRvnoRQog14O6oU1NT4e/vr7uY/vDhQ93vwsLCsGnTJuPVjtiMOnWATZuAb7/VoEYNaYrZS5ek27pWrZJGiRNCCCmLu6N2cnJCUVERBEFA3bp1cePGDd3vHB0d9VZgqQ4UCgU8PDxo1KQBBAF46y0Bv/xyB23bSj3zw4fSlKSvvw7884/MFbRAtH/xobz4UF585MqL+9N8fX1x7do1ANLa0EuWLEF6ejpu376NhQsXokXpZZSqAdrR+SgUCjz/fEOcOSNgwoSS8h07gHbtgJMnZauaRaL9iw/lxYfy4mM1HfXQoUNx+fJlAEBERARSUlLg5eUFd3d3nDx5EvPmzTN6JS2ZRqNBcnKywSuGVXfavOzsNPjqK2D3bqBuXel3aWnAc88Bn30GUJwS2r/4UF58KC8+cuXFPVnpuHHjdP8OCAhAUlISdu/eDUEQ0KdPn2p3RM0YQ05OzmNXFSMlHs3r5ZeBxETgzTelmc00GmDWLODAAWDDBkCGBdEsCu1ffCgvPpQXH7nyqvLxu6enJ959911MmDABLVq00J0WJ8RQnp7AwYPAxx+XLOJx8KA0/Wh0tLx1I4QQuRntRPtff/2F//73vzS9KKkUlQqYM0fqoBs3lsqysoAXXwTeew8oKpK1eoQQIhuDO+rjx49j9OjRGDBgAMLDw3VrRP/zzz+YOHEimjdvjtWrV2PQoEGmqqtFUigU8PHxocEYBnpSXt27A+fOAQMHlpQtWQJ07Qr8+aeZKmlBaP/iQ3nxobz4yJWXQXN9x8TE4MUXX4RardaVNW7cGD/++CNefvllpKen4/nnn8eCBQvQoUMHk1bYGGiub8vHGLBihTSzmfZoulYtYOVK4D//kbduhBBSVUaf63vBggVwd3fHkSNHkJ+fjwsXLqBJkybo0aMHsrKysHHjRhw8eNAqOmlj02g0OHfuHI2aNJCheQkC8O670vrW2vGJ9+8DI0YAo0ZJ/64OaP/iQ3nxobz4yJWXQR11fHw85syZg+DgYDg6OqJVq1aIjIxEbm4uPv30UwwfPtzU9bRYjDEUFBTQqEkD8ebVrh0QGyt1zlrffQcEBkrTkto62r/4UF58KC8+cuVlUEedk5NTZpCYn58fAKBz587GrxUhpdSqBaxbJ01BWru2VHb5srRs5rJlNP0oIcS2GdRRM8agVCr1yrSPHRwcjF8rQsoxfLh0FB0UJD0uKgImT5buxc7KkrVqhBBiMgZPeBIVFYXjx4/rHouiCEEQsGnTJhw+fFhXLggCwsPDjVpJS6ZUKuHr61vmiwwpX1XzatZMWjZz5kxg8WKp7KefpHuuN20Cnn/eeHW1BLR/8aG8+FBefOTKy6BR3zxD0QVBsPiBCTTq2zb88gswciRw5470WBCADz8EZs+W7ssmhBBLZfRR39euXTP4JzU11SiNsBZqtRpnz57Vu3WNVMyYefXvL91z3auX9Jgx4JNPgB49gL/+qvLbWwTav/hQXnwoLz5y5WXQcYeXl5ep62HVLP0MgqUxZl7u7sD+/cCCBcBHH0lzhR8/Lp0KX7sWsIX5d2j/4kN58aG8+MiRF01HQ6yeQgHMmCEt6qH9TvnPP8DgwcD48dKa14QQYq2ooyY2o0sXaSWu118vKYuMBDp1ApKTZasWIYRUiUGDyWyNMQeTaW+Ad3R0hCAIRqqh7TJHXowB334LTJpUcjRdsyawfDnw1lvSoDNrQfsXH8qLD+XFx5h5GX0wGXk8e3t7uatgVUydlyAA//2vNKNZq1ZS2YMHQGgo8MYbQE6OST/e6Gj/4kN58aG8+MiRF3XUVaTRaBAbG0sDMgxkzrxatQLOngXCwkrKtm4FAgKA3383+ccbBe1ffCgvPpQXH7nyoo6a2DRHR2nFrR9+AFxcpLJr14Bu3YCFCwFRlLV6hBDyRJWaFuL69evYtm0bbty4gYKCAr3fCYKANWvWGKVyhBjLq69KU48OHw6cPAmo1cAHHwAHDgDffw80aCB3DQkhpHzcHfXPP/+MV155BRqNBvXr1y8z1zcNSCCWyssLOHIEmDMH+OwzadDZ/v3SPdfffw/07St3DQkhpByMk7+/P+vRowe7desW70sr9PXXX7OmTZsyBwcH1r59e3b06NHHPv/hw4ds5syZrEmTJsze3p75+PiwNWvWGPx5OTk5DADLycmpatWZKIqsuLiYiaJY5feqDiwlrwMHGHN3Z0zqrqWfadMYKyqStVplWEpe1oLy4kN58TFmXjz9EPc16itXruCDDz5A/fr1jfJFYevWrZg8eTJmzZqFhIQEBAcHo3///khLS6vwNUOGDMGBAwewZs0a/PHHH4iKiiqzDKc5FRUVyfbZ1sgS8urZU5p+dMCAkrKFC4FnnwUsbRZcS8jLmlBefCgvPnLkxd1Re3l54f79+0arwJIlSzBmzBiEhobCz88PS5cuhaenJ1auXFnu83/99VccOXIE0dHR6N27N5o2bYqOHTuia9euRqsTD41Gg/Pnz9OoSQNZUl5ubtLKW0uWAHZ2Utnvv0ujwrdulbduWpaUlzWgvPhQXnzkyou7o545cyYWLVqEBw8eVPnDi4qKEBcXh76PXBzs27cvTp48We5rfvzxRwQFBWHhwoVo3LgxmjdvjqlTp5YZ1EaIIRQKIDwcOHUKePppqSw3Fxg2TLrvOj9f3voRQgj3YLLff/8dt2/fxtNPP40ePXrA1dVV7/eCIGDZsmUGvVdWVhY0Gg0aPDLktkGDBsjMzCz3NampqTh+/Dhq1KiBXbt2ISsrC+PGjcPdu3exdu3acl9TWFiIwsJC3ePc3FwA0koo2lVQFAoFFAoFRFGEWOqeHW25RqMBKzWJ26Pl2m9YSqUSgiCUWV1Fu37po9/EKipXqVR67wtI2SqVyjJ1rKi8qm0qXUdjtql0uyylTf7+0tH0xIlKbNwoDYhcswY4cYJh0yYNAgLk2U4Ayry/ubaTNe57j+5fttAmU24n7b9FUdSrjzW3yZTbSfscxpjBba2oTTy4O+oVK1bo/h0VFVXm9zwddenXlMYYq7AhoihCEARs2rQJzs7OAKTT56+99hq+/vprODo6lnnN/PnzERERUaY8ISEBTk5OAAA3Nzc0a9YM165dwx3tAscAPDw84OHhgcuXLyOn1JRWPj4+qF+/PpKSkpCTk4P4+HgIggBfX1+4uLggISFBb8O0bdsW9vb2iI2N1atDUFAQioqKcP78eV2ZUqlEhw4dkJOTg5SUFF25o6Mj/P39kZWVpbecqLOzM/z8/JCRkYH09HRdeWXbdPHiRb0zFMZsU25url5eltamVavaomdPB4wfDxQUKJGSIqBLFwUWLRLx1luFuHDBvNupYcOGePDggS4vc20na933AgICAEAvL2tvkym3k6urK5RKJW7cuIHs7GybaJMpt5O2IxdFEQkJCVVqk7e3Nwwl61zfRUVFqFmzJrZv347BgwfryidNmoTExEQcOXKkzGtGjhyJEydO4M8//9SVJScno2XLlrh8+TKeeeaZMq8p74ja09MT2dnZujlWbfHbMrWp8m1KTtbgzTeVSEws+cI4eDDDN99oULeudbbJFrcTtYnaZK1tys/PN3iu70pNeGIs9vb2CAwMRExMjF5HHRMTg5dffrnc13Tr1g3bt2/H/fv3UatWLQDA5cuXoVAo4OHhUe5rHBwcytzvDUgBqlT6EWg32qO0G+FRCoUCOTk5cHZ21jsL8Oj7VqZcEIRyyyuqI295RW2qqNwYbQKA+/fvl8nL0trUsqUKp09Lk6JoTxDt2iUgNlaFzZul0eFaptxOjDHk5eWVyasybaoO+x5jrNz/j4D1tulx5VVtE2MM9+7dg7Ozc7nvY41telJ5VdpUev8yRpsMVekpRA8cOICZM2di7NixmDVrFg4ePFip95kyZQpWr16NtWvXIjk5GeHh4UhLS0PYvxM0z5gxAyEhIbrnDx8+HK6urhg9ejSSkpJw9OhRvP/++3jrrbfKPe1tahqNBikpKTRq0kDWlJeDA7B0KfDjj4B2KMZffwHduwOffAKYownWlJcloLz4UF585MqLu4svKirCq6++iujoaDDGoFKpoFar8fnnn+PFF1/Ejh07YKe918UAQ4cORXZ2NubOnYubN2+idevWiI6OhpeXFwDg5s2bevdU16pVCzExMXj33XcRFBQEV1dXDBkyBPPmzeNtCiEGGThQuuf6zTelmc1EEZg9Gzh4ENi4EWjcWO4aEkJsGfcR9dy5c7Fv3z58/vnnuHXrFoqKinDr1i0sWLAA+/btw9y5c7krMW7cOFy/fh2FhYWIi4vDc889p/vd+vXrcfjwYb3n+/r6IiYmBg8ePMBff/2FxYsXy3I0TaqPxo2lecEjIqRbugDg8GFptPjevbJWjRBi47g76qioKMycORPvv/8+3NzcAEij7KZOnYoZM2Zg06ZNRq+kJdOOXKY5zg1jzXkpldKR9OHDgHY4RHa2dMQ9eTJQaryi0VhzXnKgvPhQXnzkyot71LeDgwOio6PRq1evMr87cOAABgwYoDfC2hLl5uYaPNqOkPLcvQuMGQPs3l1SFhAAbNkCNG8uW7UIIVaCpx/iPqJ2c3PDhQsXyv3dhQsXdEfZ1YUoirh9+7bebQCkYraSV926wM6dwIoV0qAzAEhIANq3l1biMhZbyctcKC8+lBcfufLi7qhfeuklzJ49Gzt37tQr37NnD+bMmVPhbVW2ShRFpKam0o5uIFvKSxCA8eOBM2cA7Zow+fnAyJHAiBFAXl7VP8OW8jIHyosP5cVHrry4O+pPP/0U3t7eeP3111GnTh00b94czs7OeOWVV9C0aVN8+umnpqgnIRbL3x+IjZVOhWtt3CgdXcfFyVcvQoht4O6on3rqKfz++++IjIzEgAED4OXlhf79++Obb77BmTNn4OLiYoJqEmLZnJyA1auBqCigdm2p7M8/gS5dpNW56ICFEFJZlZoqxcHBAWPHjsXYsWONXR+rIwhCubMgkfLZel7DhgEdOwJvvCEt8lFcDLz3nnRr1/r10tKaPGw9L2OjvPhQXnzkykvWub7lQqO+iakVFQEffQQsXFhS5u4unRLv2VO+ehFCLANPP2RQR92zZ09ERkbC19cXPZ/wV0YQBBw4cICvxmZmzI5aFEVkZGSgUaNG5c4rS/RVt7z27QNCQoDbt6XHggDMmCFNnGLI1L/VLa+qorz4UF58jJmX0W/PKt2Xi6KoW4+zvJ/qNnpQFEWkp6dXu3ZXVnXLq18/afrRPn2kx4wBn30mzRd+48aTX1/d8qoqyosP5cVHrrwMukZ96NAh3b8fnc6TEPJ4DRsCv/4KLFoEzJoFqNXAyZNAu3bSALRXX5W7hoQQS8Z97H706FHcv3+/3N/l5+fj6NGjVa4UIbZGoQCmTQOOHweaNpXK7t0DXnsNCAsDSq1XTwgherg76h49eiApKanc36WkpKBHjx5VrpQ1USgUcHNzo+s7BqrueXXqBCQmAkOHlpStWiWNFL90qezzq3tevCgvPpQXH7ny4v60x409Ky4urnYbXKFQoFmzZtWu3ZVFeQHOztL91qtXA9pF3y5eBDp0AP73P+k6thblxYfy4kN58ZErL4M+LTc3F2lpabp1oTMzM3WPtT9//PEHvvvuOzRs2NCkFbY0oiji6tWrNBjDQJSXRBCkmcxiY4E2baSyggJg7FjpaPvePamM8uJDefGhvPjIlZdBHfWXX34Jb29veHt7QxAEDB48WPdY+9OyZUusWrUKI0eONHWdLYooirhz5w7t6AaivPS1bCnNFT5uXEnZ9u3SQLNTpygvXpQXH8qLj1x5GTTqu2/fvqhVqxYYY5g2bRreffddNGnSRO85Dg4OaNOmDbp3726SihJiqxwdga+/Bnr3Bt56SzqavnEDCA4GIiIEVLNhH4SQRxjUUXfp0gVdunQBII3sfvvtt9GoUSOTVoyQ6mbwYCAwEBg+HDhxAtBogA8/VCIoyA87dwKennLXkBAiB+4r4h9//DF10qUoFAp4eHjQYAwDUV6P16QJcPiwNP2odjrh2FhnBAYq8euvslbNKtD+xYfy4iNXXpWa61uj0eCXX35BcnIyCh65AVQQBHz00UdGq6Ap0FzfxBocOgT85z9ARkZJ2XvvSTOb2dvLVy9CSNUZfa7v0rKzsxEcHIyUlBQIgqC7Xav0aiIajaYS1TYfY3bUGo0Gly9fRvPmzaFUKo1UQ9tFefG5dUuDYcMe4PDh2rqyoCDp9q6nn5axYhaK9i8+lBcfY+Zl9Lm+S5s1axZq1KiBGzdugDGGM2fO4MqVK5gyZQqaN2+uu4WrumCMIScn57H3l5MSlBcfV1eGzz67hMWLNbqj6NhYoH17YPNmeetmiWj/4kN58ZErL+6O+sCBA5gyZYruOrX2BvAvvvgCvXv3xtSpU41eSUKqM0EAJk5kOHUKeOYZqSwvD3jzTWD0aKCCGX0JITaCu6NOT09H06ZNoVQqoVAokJ+fr/vdwIEDERMTY9QKEkIk7dsDcXHSspla69dLp8ITE+WqFSHE1Lg76nr16iEnJwcA0KhRI1y8eFH3u7t370KtVhuvdlZAoVDAx8eHRk0aiPLi82hetWsD330HbNgA1KolPeePP6Q5xL/6Sn/60eqI9i8+lBcfufLi/rTAwEBc+nf1gAEDBmDu3LnYuHEjtm3bhpkzZ6Jz585Gr6QlUygUqF+/Pu3oBqK8+FSU13/+A8THS0fZAFBUBEycCAwaBGRnm7+eloL2Lz6UFx+58uL+tAkTJsDZ2RkA8Mknn6Bhw4YICQnBsGHDoFQqsWzZMqNX0pJpNBqcO3fO4ke6WwrKi8/j8nrmGWld6/DwkrIffwT8/YEjR8xYSQtC+xcfyouPXHlxd9S9e/fG2LFjAQBubm5ISEjAuXPncP78eSQnJ6NFixZGr6QlY4yhoKCARk0aiPLi86S8HByAJUuAn38G6tWTyv7+G+jZE5gzB6hmV6Jo/+JEefGRKy+ujrqgoADdunXDb7/9pisTBAFt2rRB69atoVIZNCMpIcTIBgwAzp2Dbl5wUQQiIqQO+6+/5K0bIaRquDpqR0dHXLhwgTpkQixQo0ZATAwwbx6gnYvh2DFpJa49e2StGiGkCrhPfXfp0gW///67KepilZRKJXx9fWlWHwNRXnx481IqgVmzgKNHpXnDAeDuXWmQ2bvvAg8fmq6uloD2Lz6UFx+58uLuqBcvXoxVq1bh+++/x32aaQGCIMDFxUVvClVSMcqLT2Xz6tpVurf61VdLylasADp3BlJSjFtHS0L7Fx/Ki49ceVXqiDo9PR2jR4+Gs7MzateujTp16uh+tCPCqwu1Wo2zZ89Wu/vHK4vy4lOVvJ56Cti+HVi5EqhRQyo7d05aSnPdOtu855r2Lz6UFx+58uK+2Pzqq68a/dtEZGQkvvjiC9y8eROtWrXC0qVLERwc/MTXnThxAt27d0fr1q2RKOPUTHRrAx/Ki09V8hIEICwMePZZYOhQICkJePAAeOst6Xr2N98AtraAHO1ffCgvPnLkxd1Rr1+/3qgV2Lp1KyZPnozIyEh069YNq1atQv/+/ZGUlIQm2ots5cjJyUFISAh69eqFW7duGbVOhNia1q2Bs2ele67/9z+pLCoKOHMG2LIF6NBB3voRQiom+3Q0S5YswZgxYxAaGgo/Pz8sXboUnp6eWLly5WNfN3bsWAwfPhxdunQxU00JsW41awKrVgHbtgHaK1SpqdL17EWLpFu6CCGWp1L3WV29ehVz5szBgQMHkJ2djXr16qF3796YPXs2mjVrZvD7FBUVIS4uDtOnT9cr79u3L06ePFnh69atW4erV69i48aNmDdv3hM/p7CwEIWFhbrHubm5AKTrDdprDQqFAgqFAqIoQiz1F0tbrtFo9G5y15YDQKtWrcAYg1qthlKphCAIZa5haEcJPnrapKJylUoFxpheuSAIUCqVZepYUXll2/RouTHbpFAo9PKyhTaZcjsplUq9vIzRpsGDgYAAYMQIJU6fFqBWA++/D8TEiFi7VkTjxta77ykUCrRp00YvL8B2/z9VtU2CIKBt27Zl6mPNbTLldmKMoU2bNlAoFAa3taI28eDuqFNSUtClSxc8fPgQPXv2RKNGjZCRkYFt27Zh7969OHHiBHx9fQ16r6ysLGg0GjRo0ECvvEGDBsjMzCz3NVeuXMH06dNx7Ngxg+/nnj9/PiIiIsqUJyQkwMnJCYA0y1qzZs1w7do13LlzR/ccDw8PeHh44PLly7rFSADAx8cH9evXx6VLl/DgwQNd8L6+vnBxcUFCQoLehmnbti3s7e0RGxurV4egoCAUFRXh/PnzujKlUokOHTogJycHKaWG6Do6OsLf3x9ZWVlITU3VlTs7O8PPzw8ZGRlIT0/XlVe2TRcvXkRBQYGu3BRt0uZlS23SMmabGjdujLS0NOTl5Rm9TQcPBmH2bIbFi1VgTMD+/Qq0bav591S4de57gYGBEEURcXFxZt1O1rzveXl54fr16zbVJlNup1atWkGj0ejtY5Vpk7e3NwwlMM650F555RWcP38ehw8fhoeHh648PT0dPXv2RJs2bbBjxw6D3isjIwONGzfGyZMn9U5hf/rpp9iwYYNewwDpm0rnzp0xZswYhIWFAQDmzJmD3bt3P3YwWXlH1J6ensjOzkadf0fSVPZbWGFhIeLj49G+fXsolcpq882ysm0qLi5GbGysLi9baJMpt5Moijh79qwuL1O0af9+EaNGKZCZKfxbT2DaNIaPP9bAzs74bTLldmKM6e1fWrb6/6mqbRJFUff3q/RCE9bcJlNuJ41Gg/j4eAQFBZU5KuZtU35+PpydnZGTk6PrhyrCfUR95MgRLF++XK+TBqRvK7Nnz8bEiRMNfq969epBqVSWOXq+fft2maNsAMjLy0NsbCwSEhIwYcIEANKOxhiDSqXC/v370bNnzzKvc3BwgIODQ5lylUpV5qi89Cnt0iq6wb10Z1P6vSo62ucpFwSh3PKK6shb/rg2GVpH3nJBEMrNy9rbZKrtJIpiuXkBxmtTv35KnDsHjBwJ/PqrdNvWggUCjhxRYfNmoPQXf0vfTqUvpzz6O1v9/1SVNpW+nFLe+1hjm55UXtU2af+GGaNNhuIeTPbgwQO4urqW+7t69erpnTp4Ent7ewQGBiImJkavPCYmBl27di3z/Dp16uDChQtITEzU/YSFhaFFixZITExEp06d+BpDCAEA1K8vLeyxaBGg/Xty+rQ0/ei2bbJWjZBqj7ujbtGiBTZt2lTu76Kiogy+Pq01ZcoUrF69GmvXrkVycjLCw8ORlpamO7U9Y8YMhISESJVVKNC6dWu9n/r166NGjRpo3bq17nozIYSfQgG89560dKaPj1SWmyvdf/3f/0r3XxNCzI/7WHzixIkIDQ1FTk4ORo4cCXd3d9y8eRMbN27Ejz/+iNWrV3O939ChQ5GdnY25c+fi5s2baN26NaKjo+Hl5QUAuHnzJtLS0niraTZKpRJBQUE0V66BKC8+cuTVoQOQkAC88w6webNU9u23wIkT0j3XbdqYrSrcaP/iQ3nxkSsv7sFkgDSKet68eXj47wz/jDE4Ojrio48+KnOrlSXKzc01+CL+k2jXJ3V0dKT5cg1AefGRMy/GgO++A8aPLzmarlFDWv86LEwadGZpaP/iQ3nxMWZePP1QpSY8mTFjBjIyMvDzzz/j+++/R3R0NDIyMqyikzY2jUaD8+fP0zR8BqK8+MiZlyAAo0YBcXGAv79U9vAhMG4c8NprwD//mL1KT0T7Fx/Ki49ceVV6GJqzszNeeOEFY9aFEGKBfH2lgWXTpgFffSWV7dwJxMZKp8a7dZO3foTYOoM6at5rxI+bo5sQYn1q1ACWLwd69ZIW9Lh7F0hLA7p3B+bMAWbMkNbCJoQYn0EdddOmTbnOx1e30yg0EIMP5cXHkvJ6+WVpqcw33wSOHgU0GuCjj4CDB4GNG4FGjeSuoWXlZQ0oLz5y5GXQYLL169dzddQjR46sUqVMzZiDyQipjjQaYN48YO7cksU86tUD1q8HXnxR1qoRYhV4+qFKjfq2dsYe9Z2TkwNnZ2caNWkAyouPped19CgwfDjw998lZZMnA59/DpQzGaDJWXpeloby4mPMvEw+6luLMYa8vDxUw75eR6PRICUlpdqd7q8syouPpef13HPSqfCXXiopW7pUWjrzyhXz18fS87I0lBcfufKqVEd95swZ9OvXDzVr1oSLiwtq1qyJfv364fTp08auHyHEwrm6Art3SyPC7e2lsvh4oH17YMMGWatGiE3g7qgPHjyI5557DnFxcRg2bBimTZuGYcOGIS4uDt27d8eBAwdMUU9CiAUTBGDCBODMGaBFC6ns/n0gJET6KbVKJyGEE/d91B988AECAgLw22+/oVatWrryvLw89OrVC9OnT8fZs2eNWklLJggCzerDgfLiY215tWsnTZDy7rvAunVS2YYN0n3YW7ZIR9mmZG15yY3y4iNXXtyDyRwdHbFp0ya88sorZX63Y8cO/Oc//+FaQUsONOqbENOLigLGji05mrazAxYuBCZNsszpRwkxJ5MOJqtfv365a3wC0v1lbm5uvG9p1URRxO3bt/UWKCcVo7z4WHNeb7whLe4RFCQ9Li4GwsOBgQOBO3dM85nWnJccKC8+cuXF3VGPHTsWX375JYqLi/XKi4qKsGTJEvz3v/81WuWsgSiKSE1NpR3dQJQXH2vPq1kzadWtqVNLyn7+WZo7/NAh43+etedlbpQXH7ny4r5GbWdnh+vXr8PHxwevvPIKGjZsiMzMTOzcuRNKpRI1atTAkiVLAEjn88PDw41eaUKI9bC3B774Qpp+NCREOpq+eVN6PGsW8PHHgKrSqw4QYvsqNZhM6yvtDP2lTJs2Tfdv6qgJIVovvCDdcx0SAvz2m7SM5rx50pH15s0ALRFASPm4O+pr166Zoh5WSxAEmtWHA+XFx9bycncH9u2TBpV9+KE0FemJE9Kp8DVrgHLGqHKxtbxMjfLiI1deNIUojfomRBanT0sDzq5fLyl75x1g8WLA0VG2ahFiFiYd9f2kCU2WL1/O+5ZWTRRFpKen02AMA1FefGw5r86dpVHhr79eUrZyJdCpE5CUVLn3tOW8TIHy4iNXXtwddb9+/TBnzpwy83vn5ORg8ODB1e6aNO3ofCgvPrael4sLsHUr8L//lRxFX7gg3dK1erV0HZuHredlbJQXH6vpqGfNmoV58+ahd+/euHXrFgDg7NmzCAgIwOHDh7Ft2zajV5IQYrsEAXj7bSA2FmjdWiorKJDKhg0DcnLkrR8hcuPuqCMiIrB//35cunQJ7dq1w9SpUxEcHAxXV1fEx8fj1VdfNUU9CSE2rmVL4PffgbCwkrJt26RpSWm9H1KdVWr1rJ49e+Lw4cPIycnBl19+iYCAAJw6dQre3t7Grp/FUygUcHNzq3C2NqKP8uJT3fJydJSuU//wg3RaHJAGmwUHAwsWAE8641jd8qoqyouPXHlVatR3fHw8hgwZgqysLAQHB+Pnn3/GqFGj8PXXX8PRCoZr0qhvQizfjRvA8OHAyZMlZX36AN9/DzRsKF+9CDEGk476joyMRLdu3eDs7Iy4uDj89NNP+N///oetW7eiU6dO+OOPPypdcWskiiKuXr1KgzEMRHnxqc55eXkBR45Is5dpb1uNiZHuud63r/zXVOe8KoPy4iNXXtwd9YQJEzB69GicOnUKzZo1AwCEhobi9OnTKC4uRpB2Bv5qQhRF3Llzh3Z0A1FefKp7XiqVNHvZb79Jk6UAwO3b0ixn06YBRUX6z6/uefGivPjIlRd3Rx0VFYXIyEjY29vrlbdp0waxsbEYPHiw0SpHCCEA0LOnNP3ogAElZV98ATz7LJCaKl+9CDEH7o566NChFf7OyckJ33//fZUqRAgh5XFzA/buBZYskda2BoCzZ6VR4VFRslaNEJMyqKM+evQo7t+//8TnZWVlYe3atVWulDVRKBTw8PCgUZMGorz4UF76BEFa0/rUKeDpp6WyvDxp0NmYMUBBAeXFg/YvPnLlZdCn9ejRA0ml5vQTRRH29vZISEjQe97Vq1fx9ttvG7eGFo52dD6UFx/Kq3yBgUB8PDBiREnZ2rVAx44KZGdTXoai/YuPRXfUj97BxRiDWq0uU14daTQaJCcnQ6PRyF0Vq0B58aG8Kla7tnSr1nffAU5OUllKCtCxo4jly0Xu6UerI9q/+MiVF32NqiLGGHJycuhLi4EoLz6U15OFhEhH1wEB0uOiIgUmTVJg8GDg7l1562bpaP/iI1de1FETQqxe8+bSdeuJE0tum9mzR7rn+tgxGStGiBFYREcdGRkJb29v1KhRA4GBgTj2mP9ZO3fuRJ8+feDm5oY6deqgS5cu2FfR7AeEkGrDwQFYvFjEF1+kwNVVOuJJTweefx6IiADo7C6xVgZ31H/88Qfi4+N1PwCQkpKiV5aSksJdga1bt2Ly5MmYNWsWEhISEBwcjP79+yMtLa3c5x89ehR9+vRBdHQ04uLi0KNHDwwcOLDMwDZzUSgU8PHxocEYBqK8+FBefBQKBUJC6iIhgeH556UyUQTmzAF69ZI6blKC9i8+cuVl0FzfCoUCgnYOv38xxios47nQ3qlTJ7Rv3x4rV67Ulfn5+WHQoEGYP3++Qe/RqlUrDB06FLNnzzbo+TTXNyG2T6MB5s8HPv64ZDGPunWBdeuAl16St26E8PRDKkPecN26dUap2KOKiooQFxeH6dOn65X37dsXJ0vPxP8YoigiLy8PdevWrfA5hYWFKCws1D3Ozc0FAKjVaqjVagDSlxGFQgFRFPWmh9OWazQavQEE2vKioiJcunQJrVq1gkKhgFKphCAIuvfVUiqVAFDmS0xF5SqVCowxvXJBEKBUKsvUsaLyyrbp0XJjtkmtVuPChQu6vGyhTabcTowxnD9/XpeXLbTJlNsJAC5evIiWLVtCoVBg+nRp9rKQEBX++ksaXPbyy8D48SIWLGBwcrL8NplyOzHGkJSUhJYtW+odeFlzm0y5nURRRFJSElprF06vQpt4GNRRjxw5kutNDZWVlQWNRoMGDRrolTdo0ACZmZkGvcfixYuRn5+PIUOGVPic+fPnIyIiokx5QkICnP69r8PNzQ3NmjXDtWvXcOfOHd1zPDw84OHhgcuXLyOn1Ar2Pj4+qF+/Pi5duoTMzEw8fPgQgiDA19cXLi4uSEhI0Nswbdu2hb29PWJjY/XqEBQUhKKiIpw/f15XplQq0aFDB+Tk5OhdTnB0dIS/vz+ysrKQWmreRGdnZ/j5+SEjIwPppc7tVbZNFy9eREFBga7c2G0qnZettMlU26lhw4bIzs5GXFyc7j+3tbfJlNspICAA+fn5enk5OSmRmNgBI0cWYe9eaerjr79W4LffCrBnjyOeesqy22TK7eTq6oqCggJcv34d2dnZNtEmU24nxhhEUYRGoylzuZW3TTzLQldqmUtjycjIQOPGjXHy5El06dJFV/7pp59iw4YNT7zmHRUVhdDQUOzZswe9e/eu8HnlHVF7enoiOztbd8qhst/CCgsLER8fj/bt20OpVFabb5aVbVNxcTFiY2N1edlCm0y5nURRxNmzZ3V52UKbTLmdGGN6+1fpNokiQ2SkiKlTFSgs1HbiwPLlIkaMEHUrdFlam0y5nURR1P39Kn3d1ZrbZMrtpNFoEB8fj6CgoDJHxbxtys/PN+6pb1OpV68elEplmaPn27dvlznKftTWrVsxZswYbN++/bGdNAA4ODjAwcGhTLlKpYJKpR+BdqM9qvR/+kfLtTtM6fd69H0rUy4IQrnlFdWRt/xxbTK0jrzlgiCUm5e1t8lU20kUxXLzAqy3TYDptpNara4wL4VCwIQJSjz3HDBsGJCcDOTnA2PGKHDggAIrVwKl/15aSpseV17V7VT60l9572ONbXpSeVXbpP0bZow2GUrWoX729vYIDAxETEyMXnlMTAy6du1a4euioqIwatQobN68GS+++KKpq/lYSqUSvr6+FW5koo/y4kN58TEkr7ZtpcU8QkNLyjZvBtq3Bx45Q2vzaP/iI1deso/JnzJlClavXo21a9ciOTkZ4eHhSEtLQ1hYGABgxowZCAkJ0T0/KioKISEhWLx4MTp37ozMzExkZmbqXXMwJ0EQ4OLiwj04oLqivPhQXnwMzcvJCfj2W2DLlpKj6KtXga5dgcWLS0aJ2zrav/jIlZfsHfXQoUOxdOlSzJ07F+3atcPRo0cRHR0NLy8vAMDNmzf17qletWoV1Go1xo8fD3d3d93PpEmTZKm/Wq3G2bNny1ybIeWjvPhQXnx48xo6FEhMBDp1kh4XFwNTpwIvvgjcvm26eloK2r/4yJWXrNeotcaNG4dx48aV+7v169frPT58+LDpK8SJJrTnQ3nxobz48Obl7S1NM/rRR8CCBVLZr79K049u3ChNlGLLaP/iI0desh9RE0KI3OzsgM8/B/bvB7TjWDMzgT59gJkzpSNtQuRCHTUhhPyrTx/g3Dmgb1/pMWPS7GbPPQdcvy5r1Ug1Jut91HIx5hSijDEUFBTA0dGRBmQYgPLiQ3nxMVZeoigNKps5E9BejnR2lgagvf66kSprAWj/4mPMvHj6ITqiNgJ7e3u5q2BVKC8+lBcfY+SlUADvvw+cOAH4+EhlOTnAkCHA2LHAgwdV/giLQfsXHznyoo66ijQaDWJjY2lAhoEoLz6UFx9j59WxIxAfL02QovW//0nlFy8a5SNkRfsXH7nyoo6aEEIew9lZmhBlzRqgZk2p7NIloEMHYNUq6To2IaZEHTUhhDyBIABvvSXNXNa2rVT28CEQFiZds/7nH3nrR2wbddSEEGIgPz/gzBlg/PiSsh07gHbtAANX5iWEG436NsKob41Go1ucgzwe5cWH8uJjzrx275aOsrVH00olMHcu8MEH0r+tAe1ffIyZF436NrOioiK5q2BVKC8+lBcfc+U1aJB0z3VwsPRYowFmzZLuwc7IMEsVjIL2Lz5y5EUddRVpNBqcP3+eRk0aiPLiQ3nxMXdenp7AwYPA7NnSLV2A9NjfH4iONksVqoT2Lz5y5UUdNSGEVIFKBURESB1048ZSWVaWtLDHe+8BdMBKqoo6akIIMYLu3aWVuAYOLClbskRaOvPPP2WrFrEBFrF6lrWjRdf5UF58KC8+cuZVrx6wZw/w1VfSzGZFRUBcHBAQIM0Z7u0tW9XKpdEIuHq1Lm7fFqxmAJyctHm5uQHNmpnvc2nUdxVHfRNCSHkSEqQZzS5flrsmxNhWrpTuoa8KGvVtRowx3Lt3D9Xw+06lUF58KC8+lpRXQIB0ND1qlNw1IcZm7v2LTn1XkUajQUpKCoKCgqBSUZxPQnnxobz4WFpetWoB69YBI0YYPiGKOfsAUdTg778z0LhxIygUdO77SbR5tW/vDnN2n/LvyYQQYuN69pR+LI1azRAb+zeCgtxhAd9rLJ42r8BAd7N+Lp36JoQQQiwYddRVJAgCLbrOgfLiQ3nxobz4UF585MqLRn3TqG9CCCFmRqO+zUgURdy+fRuiKMpdFatAefGhvPhQXnwoLz5y5UUddRWJoojU1FTa0Q1EefGhvPhQXnwoLz5y5UUdNSGEEGLBqKMmhBBCLBh11FUkCAKcnZ1p1KSBKC8+lBcfyosP5cVHrrxo1DeN+iaEEGJmNOrbjERRRHp6Og3GMBDlxYfy4kN58aG8+MiVF3XUVUQ7Oh/Kiw/lxYfy4kN58aGOmhBCCCFlUEdNCCGEWDDqqKtIoVDAzc0NCgVFaQjKiw/lxYfy4kN58ZErL4vYOpGRkfD29kaNGjUQGBiIY8eOPfb5R44cQWBgIGrUqAEfHx988803ZqppWQqFAs2aNaMd3UCUFx/Kiw/lxYfy4iNXXrJvna1bt2Ly5MmYNWsWEhISEBwcjP79+yMtLa3c51+7dg0DBgxAcHAwEhISMHPmTEycOBE7duwwc80loiji6tWrNBjDQJQXH8qLD+XFh/LiI1desnfUS5YswZgxYxAaGgo/Pz8sXboUnp6eWLlyZbnP/+abb9CkSRMsXboUfn5+CA0NxVtvvYVFixaZueYSURRx584d2tENRHnxobz4UF58KC8+cuUla0ddVFSEuLg49O3bV6+8b9++OHnyZLmvOXXqVJnn9+vXD7GxsSguLjZZXQkhhBA5qOT88KysLGg0GjRo0ECvvEGDBsjMzCz3NZmZmeU+X61WIysrC+7u7mVeU1hYiMLCQt3jnJwcAMDdu3ehVqsBSNceFAoFRFHU+7akLddoNCg9iZu2vLCwEPfv38c///wDpVIJpVIJQRB076ulVCoBABqNxqBylUoFxpheuSAIUCqVZepYUXll2/RouTHbVFxcrJeXLbTJlNtJFEW9vGyhTabcToyxMnlZe5tMuZ1EUUR+fj7u3bund93Vmttkyu2k0Whw//595OTklJlGlLdN+fn5AABDJgeVtaPWerTBjLHHzqVa3vPLK9eaP38+IiIiypR7e3vzVpUQQggxmry8PDg7Oz/2ObJ21PXq1YNSqSxz9Hz79u0yR81aDRs2LPf5KpUKrq6u5b5mxowZmDJliu6xKIq4e/cuXF1dqzy5em5uLjw9PfHXX3/RvOEGoLz4UF58KC8+lBcfY+bFGENeXh4aNWr0xOfK2lHb29sjMDAQMTExGDx4sK48JiYGL7/8crmv6dKlC3766Se9sv379yMoKAh2dnblvsbBwQEODg56ZS4uLlWr/CPq1KlDOzoHyosP5cWH8uJDefExVl5POpLWkn3U95QpU7B69WqsXbsWycnJCA8PR1paGsLCwgBIR8MhISG654eFheHGjRuYMmUKkpOTsXbtWqxZswZTp06VqwmEEEKIych+jXro0KHIzs7G3LlzcfPmTbRu3RrR0dHw8vICANy8eVPvnmpvb29ER0cjPDwcX3/9NRo1aoTly5fj1VdflasJhBBCiMnI3lEDwLhx4zBu3Lhyf7d+/foyZd27d0d8fLyJa2UYBwcHfPzxx2VOrZPyUV58KC8+lBcfyouPXHkJzJCx4YQQQgiRhezXqAkhhBBSMeqoCSGEEAtGHTUhhBBiwaijNoA1L8MpB568du7ciT59+sDNzQ116tRBly5dsG/fPjPWVn68+5fWiRMnoFKp0K5dO9NW0MLw5lVYWIhZs2bBy8sLDg4OaNasGdauXWum2sqPN69NmzbB398fNWvWhLu7O0aPHo3s7Gwz1VZeR48excCBA9GoUSMIgoDdu3c/8TVm+XvPyGNt2bKF2dnZsW+//ZYlJSWxSZMmMScnJ3bjxo1yn5+amspq1qzJJk2axJKSkti3337L7Ozs2A8//GDmmsuDN69JkyaxBQsWsN9//51dvnyZzZgxg9nZ2bH4+Hgz11wevHlp3bt3j/n4+LC+ffsyf39/81TWAlQmr5deeol16tSJxcTEsGvXrrEzZ86wEydOmLHW8uHN69ixY0yhULBly5ax1NRUduzYMdaqVSs2aNAgM9dcHtHR0WzWrFlsx44dDADbtWvXY59vrr/31FE/QceOHVlYWJhema+vL5s+fXq5z582bRrz9fXVKxs7dizr3LmzyepoSXjzKk/Lli1ZRESEsatmkSqb19ChQ9mHH37IPv7442rVUfPm9csvvzBnZ2eWnZ1tjupZHN68vvjiC+bj46NXtnz5cubh4WGyOloqQzpqc/29p1Pfj0HLcPKpTF6PEkUReXl5qFu3rimqaFEqm9e6detw9epVfPzxx6auokWpTF4//vgjgoKCsHDhQjRu3BjNmzfH1KlTUVBQYI4qy6oyeXXt2hXp6emIjo4GYwy3bt3CDz/8gBdffNEcVbY65vp7bxETnlgqcy3DaSsqk9ejFi9ejPz8fAwZMsQUVbQolcnrypUrmD59Oo4dOwaVqnr9961MXqmpqTh+/Dhq1KiBXbt2ISsrC+PGjcPdu3dt/jp1ZfLq2rUrNm3ahKFDh+Lhw4dQq9V46aWX8NVXX5mjylbHXH/v6YjaAKZehtPW8OalFRUVhTlz5mDr1q2oX7++qapncQzNS6PRYPjw4YiIiEDz5s3NVT2Lw7N/iaIIQRCwadMmdOzYEQMGDMCSJUuwfv36anFUDfDllZSUhIkTJ2L27NmIi4vDr7/+imvXrunWXiBlmePvffX6Ss7JXMtw2orK5KW1detWjBkzBtu3b0fv3r1NWU2LwZtXXl4eYmNjkZCQgAkTJgCQOiLGGFQqFfbv34+ePXuape5yqMz+5e7ujsaNG+utUuTn5wfGGNLT0/HMM8+YtM5yqkxe8+fPR7du3fD+++8DANq2bQsnJycEBwdj3rx5Nn1GsDLM9feejqgfo/QynKXFxMSga9eu5b6mS5cuZZ7/pGU4bUVl8gKkI+lRo0Zh8+bN1epaGG9ederUwYULF5CYmKj7CQsLQ4sWLZCYmIhOnTqZq+qyqMz+1a1bN2RkZOD+/fu6ssuXL0OhUMDDw8Ok9ZVbZfJ68OABFAr9bkGpVAIoOVIkJcz2996oQ9NskPb2hjVr1rCkpCQ2efJk5uTkxK5fv84YY2z69OlsxIgRuudrh+uHh4ezpKQktmbNmmp5e5aheW3evJmpVCr29ddfs5s3b+p+7t27J1cTzIo3r0dVt1HfvHnl5eUxDw8P9tprr7FLly6xI0eOsGeeeYaFhobK1QSz4s1r3bp1TKVSscjISHb16lV2/PhxFhQUxDp27ChXE8wqLy+PJSQksISEBAaALVmyhCUkJOhuZ5Pr7z111Ab4+uuvmZeXF7O3t2ft27dnR44c0f1u5MiRrHv37nrPP3z4MAsICGD29vasadOmbOXKlWausbx48urevTsDUOZn5MiR5q+4THj3r9KqW0fNGH9eycnJrHfv3szR0ZF5eHiwKVOmsAcPHpi51vLhzWv58uWsZcuWzNHRkbm7u7M333yTpaenm7nW8jh06NBj/x7J9feeVs8ihBBCLBhdoyaEEEIsGHXUhBBCiAWjjpoQQgixYNRRE0IIIRaMOmpCCCHEglFHTQghhFgw6qgJIYQQC0YdNSGEEGLBqKMmpBo4c+YMBg8ejCZNmsDBwQENGjRAly5d8N577+meExkZifXr18tXSUIsyNGjRzFw4EA0atQIgiBg9+7d3O/BGMOiRYvQvHlzODg4wNPTE5999hn3+1BHTYiN+/nnn9G1a1fk5uZi4cKF2L9/P5YtW4Zu3bph69atuudRR01Iifz8fPj7+2PFihWVfo9JkyZh9erVWLRoEVJSUvDTTz+hY8eO3O9DU4gSYuO6d++Ov//+GykpKVCp9Fe2FUVRt1pS69atUa9ePRw+fFiGWhJiuQRBwK5duzBo0CBdWVFRET788ENs2rQJ9+7dQ+vWrbFgwQI8//zzAIDk5GS0bdsWFy9eRIsWLar0+XRETYiNy87ORr169cp00gB0nXTTpk1x6dIlHDlyBIIgQBAENG3aVPe83NxcTJ06Fd7e3rC3t0fjxo0xefJk5Ofn672fIAiYMGECVq1apTvd17JlS2zZskXveQ8ePNC9X40aNVC3bl0EBQUhKirK+AEQYgKjR4/GiRMnsGXLFpw/fx6vv/46XnjhBVy5cgUA8NNPP8HHxwd79+6Ft7c3mjZtitDQUNy9e5f/w4y+zAchxKKEhoYyAOzdd99lp0+fZkVFRWWeEx8fz3x8fFhAQAA7deoUO3XqFIuPj2eMMZafn8/atWvH6tWrx5YsWcJ+++03tmzZMubs7Mx69uzJRFHUvQ8A5unpyVq2bMmioqLYjz/+yF544QUGgG3fvl33vLFjx7KaNWuyJUuWsEOHDrG9e/eyzz//nH311VemD4QQTgDYrl27dI///PNPJggC+/vvv/We16tXLzZjxgzGmLSPOzg4sE6dOrGjR4+yQ4cOsXbt2rEePXrwf36Vak8IsXhZWVns2Wef1S3ZZ2dnx7p27crmz5/P8vLydM9r1apVuUtqzp8/nykUCnb27Fm98h9++IEBYNHR0boyAMzR0ZFlZmbqytRqNfP19WVPP/20rqx169Zs0KBBRmwlIabzaEe9bds2BoA5OTnp/ahUKjZkyBDGGGNvv/02A8D++OMP3evi4uIYAJaSksL1+XTqmxAb5+rqimPHjuHs2bP4/PPP8fLLL+Py5cuYMWMG2rRpg6ysrMe+fu/evWjdujXatWsHtVqt++nXrx8EQShzTbtXr15o0KCB7rFSqcTQoUPx559/Ij09HQDQsWNH/PLLL5g+fToOHz6MgoICo7ebEFMRRRFKpRJxcXFITEzU/SQnJ2PZsmUAAHd3d6hUKjRv3lz3Oj8/PwBAWloa1+dRR01INREUFIQPPvgA27dvR0ZGBsLDw3H9+nUsXLjwsa+7desWzp8/Dzs7O72f2rVrgzFWpqNv2LBhmffQlmVnZwMAli9fjg8++AC7d+9Gjx49ULduXQwaNEh3fY8QSxYQEACNRoPbt2/j6aef1vvR7uvdunWDWq3G1atXda+7fPkyAMDLy4vr88qOLiGE2Dw7Ozt8/PHH+PLLL3Hx4sXHPrdevXpwdHTE2rVrK/x9aZmZmWWeoy1zdXUFADg5OSEiIgIRERG4deuW7uh64MCBSElJqUyTCDGq+/fv488//9Q9vnbtGhITE1G3bl00b94cb775JkJCQrB48WIEBAQgKysLBw8eRJs2bTBgwAD07t0b7du3x1tvvYWlS5dCFEWMHz8effr00TvKNogxzt8TQixXRkZGueWnTp1iANiYMWMYY4y1b9+edezYsczz5s2bx2rWrMlSU1Of+Fl4zDXqZs2aPfa1kydPZgBYfn7+Ez+HEFM7dOiQblxH6Z+RI0cyxhgrKipis2fPZk2bNmV2dnasYcOGbPDgwez8+fO69/j777/ZK6+8wmrVqsUaNGjARo0axbKzs7nrQvdRE2Lj2rZtCw8PDwwcOBC+vr4QRRGJiYlYvHgx8vLycPLkSbRp0wajRo3Cli1b8N1338HHxwc1atRAmzZtkJ+fj+DgYNy5cwfh4eFo27YtRFFEWloa9u/fj/feew+dOnUCIN2e5enpidq1a+Ojjz6Ck5MTIiMj8euvv2LLli0YOnQoAKBTp074v//7P7Rt2xZPPfUUkpOTMWvWLDRv3hwnT56UMy5CLI9xvnsQQizV1q1b2fDhw9kzzzzDatWqxezs7FiTJk3YiBEjWFJSku55169fZ3379mW1a9dmAJiXl5fud/fv32cffvgha9GiBbO3t2fOzs6sTZs2LDw8XO/oGQAbP348i4yMZM2aNWN2dnbM19eXbdq0Sa9O06dPZ0FBQeypp55iDg4OzMfHh4WHh7OsrCyT50GItaEjakKI0QiCgPHjx1dp2kVCiD4a9U0IIYRYMOqoCSGEEAtGt2cRQoyGrqQRYnx0RE0IIYRYMOqoCSGEEAtGHTUhhBBiwaijJoQQQiwYddSEEEKIBaOOmhBCCLFg1FETQgghFow6akIIIcSCUUdNCCGEWLD/B77+e9n/5n4MAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 500x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import csv\n",
    "import numpy as np\n",
    "\n",
    "steps = []\n",
    "values = []\n",
    "\n",
    "with open('exploration_rate.csv') as file:\n",
    "    reader = csv.DictReader(file)\n",
    "    for row in reader:\n",
    "        steps.append(float(row['Step']))\n",
    "        values.append(float(row['Value']))\n",
    "\n",
    "plt.figure(figsize=(5, 3))\n",
    "plt.plot(steps, values, color='blue', linewidth=2)\n",
    "\n",
    "# Create evenly spaced x-ticks from 0 to 1e6\n",
    "# x_ticks = np.linspace(0, 1e6, 6)  # This will create 6 points: 0, 0.2e6, 0.4e6, ..., 1e6\n",
    "# plt.xticks(x_ticks, [f'{x/1e6:.1f}' for x in x_ticks])  # Format as 0.0, 0.2, 0.4, etc.\n",
    "\n",
    "# Create evenly spaced y-ticks from 0 to 1.0\n",
    "y_ticks = np.linspace(0, 1.0, 6)  # This will create 6 points: 0.0, 0.2, 0.4, ..., 1.0\n",
    "plt.yticks(y_ticks, [f'{y:.1f}' for y in y_ticks])\n",
    "\n",
    "# plt.title('Exploration Rate Over Training Steps', fontsize=14)\n",
    "plt.xlabel('Steps', fontsize=12)\n",
    "plt.ylabel('Exploration Rate', fontsize=12)\n",
    "plt.grid(True, linestyle='--', alpha=0.7)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('sample2.png', dpi=300, bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/fact_avgCountfact/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Read the CSV files\n",
    "factual_rewards = pd.read_csv('factual_rewards.csv')\n",
    "counterfactual_rewards = pd.read_csv('counterfactual_rewards.csv')\n",
    "\n",
    "plt.figure(figsize=(8.4, 4))  # Increased figure width\n",
    "actions = factual_rewards['Action'].values\n",
    "avg_cf = counterfactual_rewards.iloc[:, 1:].mean(axis=1)\n",
    "factual = factual_rewards['Factual_Reward']\n",
    "\n",
    "x = np.arange(len(actions))\n",
    "width = 0.3  # Reduced bar width\n",
    "\n",
    "# Create bars\n",
    "plt.bar(x - width/2, factual, width, label='Factual', color='#1f77b4')\n",
    "plt.bar(x + width/2, avg_cf, width, label='Avg Counterfactual', color='#ff7f0e')\n",
    "\n",
    "# Add value labels with smart positioning\n",
    "for i, (f, c) in enumerate(zip(factual, avg_cf)):\n",
    "    # Factual values (blue bars)\n",
    "    if f >= 0:\n",
    "        plt.text(i - width/2, f + 1.0, f'{f:.2f}', \n",
    "                ha='center', va='bottom', fontsize=10)\n",
    "    else:\n",
    "        plt.text(i - width/2, f - 1.0, f'{f:.2f}', \n",
    "                ha='center', va='top', fontsize=10)\n",
    "    \n",
    "    # Counterfactual values (orange bars)\n",
    "    if c >= 0:\n",
    "        plt.text(i + width/2, c + 1.0, f'{c:.2f}', \n",
    "                ha='center', va='bottom', fontsize=10)\n",
    "    else:\n",
    "        plt.text(i + width/2, c - 1.0, f'{c:.2f}', \n",
    "                ha='center', va='top', fontsize=10)\n",
    "\n",
    "plt.xlabel('Actions', fontsize=12)\n",
    "plt.ylabel('Average Reward', fontsize=12)\n",
    "# plt.title('Factual vs Average Counterfactual Rewards', fontsize=14)\n",
    "# plt.xticks(x, actions, rotation=0)\n",
    "plt.xticks(rotation=45, ha='right')\n",
    "plt.legend()\n",
    "\n",
    "# Rotate x-axis labels for better readability\n",
    "\n",
    "\n",
    "# Adjust y-axis limits to accommodate labels\n",
    "ymin, ymax = plt.ylim()\n",
    "plt.ylim(ymin - 2, ymax + 2)  # Increased padding\n",
    "plt.margins(x=0.1)  # Added horizontal margin\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('rewards_comparison.png', dpi=300, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Read the CSV files\n",
    "factual_rewards = pd.read_csv('factual_rewards.csv')\n",
    "counterfactual_rewards = pd.read_csv('counterfactual_rewards.csv')\n",
    "\n",
    "plt.figure(figsize=(5, 3))  # Compact figure size\n",
    "\n",
    "actions = factual_rewards['Action'].values\n",
    "avg_cf = counterfactual_rewards.iloc[:, 1:].mean(axis=1)\n",
    "factual = factual_rewards['Factual_Reward']\n",
    "\n",
    "x = np.arange(len(actions))\n",
    "width = 0.3  # Slightly narrower bars\n",
    "\n",
    "# Create bars\n",
    "plt.bar(x - width/2, factual, width, label='Factual', color='#4C72B0')\n",
    "plt.bar(x + width/2, avg_cf, width, label='Avg Counterfactual', color='#DD8452')\n",
    "\n",
    "# Add value labels with rotation and adjusted positioning\n",
    "for i, (f, c) in enumerate(zip(factual, avg_cf)):\n",
    "    # Factual values (blue bars)\n",
    "    if f >= 0:\n",
    "        plt.text(i - width/2, f + 1.0, f'{f:.2f}', ha='center', va='bottom', fontsize=6, color='black', rotation=45)\n",
    "    else:\n",
    "        plt.text(i - width/2, f - 1.0, f'{f:.2f}', ha='center', va='top', fontsize=6, color='black', rotation=45)\n",
    "        \n",
    "    # Counterfactual values (orange bars)\n",
    "    if c >= 0:\n",
    "        plt.text(i + width/2, c + 1.0, f'{c:.2f}', ha='center', va='bottom', fontsize=6, color='black', rotation=45)\n",
    "    else:\n",
    "        plt.text(i + width/2, c - 1.0, f'{c:.2f}', ha='center', va='top', fontsize=6, color='black', rotation=45)\n",
    "\n",
    "plt.xlabel('Actions', fontsize=10, fontweight='bold')\n",
    "plt.ylabel('Average Reward', fontsize=10, fontweight='bold')\n",
    "# plt.title('Factual vs Counterfactual Rewards', fontsize=10, pad=10)\n",
    "\n",
    "# Set y-axis ticks with larger intervals\n",
    "ymin, ymax = plt.ylim()\n",
    "plt.ylim(ymin - 5, ymax + 5)  # Increased padding\n",
    "y_ticks = np.arange(int(ymin - 5), int(ymax + 5), 10)  # Create ticks every 10 units\n",
    "plt.yticks(y_ticks, fontsize=10)\n",
    "\n",
    "# Format y-axis labels with commas for thousands\n",
    "plt.gca().yaxis.set_major_formatter(plt.FuncFormatter(lambda x, p: format(int(x), ',')))\n",
    "\n",
    "plt.xticks(x, actions, rotation=20, ha='right', fontsize=10)\n",
    "\n",
    "# Place legend inside the plot on the left side\n",
    "plt.legend(fontsize=8, loc='upper left', bbox_to_anchor=(0.0, 1.0), framealpha=0.9)\n",
    "\n",
    "# Add grid lines for better readability\n",
    "plt.grid(True, axis='y', linestyle='--', alpha=0.7)\n",
    "\n",
    "# Tight layout to minimize whitespace\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the figure\n",
    "plt.savefig('rewards_comparison_compact_legend_left.png', dpi=300, bbox_inches='tight')\n",
    "plt.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/heatmap/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Read the CSV files\n",
    "factual_rewards = pd.read_csv('factual_rewards.csv')\n",
    "counterfactual_rewards = pd.read_csv('counterfactual_rewards.csv')\n",
    "\n",
    "plt.figure(figsize=(15, 6))\n",
    "cf_data = counterfactual_rewards.iloc[:, 1:].values\n",
    "actions = factual_rewards['Action'].values\n",
    "\n",
    "sns.heatmap(cf_data, \n",
    "            xticklabels=['Do nothing', 'Turn left', 'Turn right', 'Accelerate', 'Decelerate', 'Shoot'],\n",
    "            yticklabels=actions,\n",
    "            annot=True,\n",
    "            fmt='.2f',\n",
    "            cmap='YlGnBu',\n",
    "            annot_kws={'size': 12})\n",
    "\n",
    "# plt.title('Reward Heatmap: Factual vs Counterfactual Actions', fontsize=14, pad=20)\n",
    "plt.xlabel('Alternative Actions', fontsize=12)\n",
    "plt.ylabel('Chosen Actions', fontsize=12)\n",
    "plt.xticks(rotation=0)  # Changed rotation to 0 for horizontal labels\n",
    "\n",
    "# Adjust layout to prevent label cutoff\n",
    "plt.tight_layout()\n",
    "plt.savefig('heatmap.png', dpi=300, bbox_inches='tight')\n",
    "plt.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/success_fail_rate/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "# Read the data\n",
    "data = pd.DataFrame({\n",
    "    'category': ['Successes', 'Failures'],\n",
    "    'value': [825, 175]\n",
    "})\n",
    "\n",
    "# Create the bar plot\n",
    "plt.figure(figsize=(5, 3))\n",
    "bars = plt.bar(data['category'], data['value'])\n",
    "\n",
    "# Customize the bars' colors\n",
    "bars[0].set_color('green')  # Success in green\n",
    "bars[1].set_color('red')    # Failure in red\n",
    "\n",
    "# Add value labels on top of each bar\n",
    "for bar in bars:\n",
    "    height = bar.get_height()\n",
    "    plt.text(bar.get_x() + bar.get_width()/2., height,\n",
    "             f'{int(height)}',\n",
    "             ha='center', va='bottom')\n",
    "\n",
    "# Customize the plot\n",
    "# plt.title('Success vs Failure Rate')\n",
    "plt.ylabel('Number of Episodes')\n",
    "plt.ylim(0, max(data['value']) * 1.1)  # Add some space above bars for labels\n",
    "\n",
    "# Display the plot\n",
    "plt.show()\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('output.png', dpi=300, bbox_inches='tight')\n",
    "plt.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/target_trajectory/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "def plot_trajectories(data_path='trajectory_data.csv', save_plot=True):\n",
    "    data = pd.read_csv(data_path)\n",
    "    \n",
    "    plt.figure(figsize=(5, 3))\n",
    "    plt.scatter(data['jet_x'], data['jet_y'], c='blue', s=2, label='Jet')\n",
    "    plt.scatter(data['target_x'], data['target_y'], c='red', s=10, label='Target')\n",
    "    \n",
    "    # plt.title('Jet and Target Positions')\n",
    "    plt.xlabel('X coordinate')\n",
    "    plt.ylabel('Y coordinate')\n",
    "    plt.grid(True)\n",
    "    plt.legend()\n",
    "    \n",
    "    if save_plot:\n",
    "        plt.savefig('jet_target_trajectories.png', dpi=300, bbox_inches='tight')\n",
    "    \n",
    "    plt.show()\n",
    "\n",
    "# Usage\n",
    "if __name__ == \"__main__\":\n",
    "    plot_trajectories()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

